Closed-loop Analysis of Vision-based Autonomous Systems: A Case Study

Deep neural networks (DNNs) are increasingly used in safety-critical autonomous systems as perception components processing high-dimensional image data. Formal analysis of these systems is particularly challenging due to the complexity of the perception DNNs, the sensors (cameras), and the environment conditions. We present a case study applying formal probabilistic analysis techniques to an experimental autonomous system that guides airplanes on taxiways using a perception DNN. We address the above challenges by replacing the camera and the network with a compact probabilistic abstraction built from the confusion matrices computed for the DNN on a representative image data set. We also show how to leverage local, DNN-specific analyses as run-time guards to increase the safety of the overall system. Our findings are applicable to other autonomous systems that use complex DNNs for perception.

==> taxinet_plots/prism/taxinet_3bin_p1_100.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 31.0 32.0 33.0 34.0 35.0 36.0 37.0 38.0 39.0 40.0 41.0 42.0 43.0 44.0 45.0 46.0 47.0 48.0 49.0 50.0 51.0 52.0 53.0 54.0 55.0 56.0 57.0 58.0 59.0 60.0 61.0 62.0 63.0 64.0 65.0 66.0 67.0 68.0 69.0 70.0 71.0 72.0 73.0 74.0 75.0 76.0 77.0 78.0 79.0 80.0 81.0 82.0 83.0 84.0 85.0 86.0 87.0 88.0 89.0 90.0 91.0 92.0 93.0 94.0 95.0 96.0 97.0 98.0 99.0 100.0 ];
y0 = [0.0 0.064463600774 0.13412411285349127 0.1923694166488286 0.23837216928138275 0.27937307377088316 0.31851559082660474 0.35603585842193186 0.3912491616526474 0.42391162923551784 0.4541818989892789 0.48232512301203656 0.508542366540003 0.5329692093844951 0.5557162948719552 0.5768922515353723 0.5966050367993595 0.6149572539039517 0.6320437256592705 0.6479518336724568 0.6627626484768645 0.6765517359899291 0.6893895678723285 0.7013417928038337 0.7124695198532016 0.7228296270097652 0.7324750634470601 0.7414551271021647 0.7498157172347286 0.7575995675327085 0.7648464636121395 0.7715934462841234 0.7778750010741537 0.7837232346093955 0.7891680387370191 0.7942372432841236 0.7989567582869562 0.8033507064219922 0.8074415463064952 0.8112501872925524 0.8147960963405163 0.8180973975193113 0.8211709646430041 0.8240325075172426 0.826696652236236 0.8291770159405881 0.8314862764180688 0.8336362369030988 0.8356378864061623 0.8375014558815146 0.839236470520266 0.8408517984361258 0.8423556959926521 0.8437558500036862 0.8450594170226677 0.8462730599216526 0.8474029819469943 0.8484549584257591 0.8494343662849341 0.8503462115343071 0.8511951548534923 0.851985535413883 0.8527213930572923 0.8534064889446408 0.8540443247802342 0.8546381607098901 0.8551910319843966 0.8557057644734725 0.8561849891095266 0.8566311553350421 0.8570465436223178 0.8574332771295582 0.8577933325528905 0.8581285502297767 0.8584406435454582 0.8587312076905171 0.8590017278143126 0.8592535866159667 0.8594880714117029 0.8597063807146552 0.8599096303607817 0.8600988592121953 0.860275034467059 0.8604390566031893 0.8605917639806331 0.8607339371267455 0.8608663027256701 0.8609895373326104 0.8611042708318818 0.8612110896564137 0.8613105397851633 0.8614031295337549 0.8614893321526157 0.861569588245882 0.8616443080234422 0.8617138733976265 0.8617786399352609 0.8618389386750627 0.8618950778196657 ];
x1 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 31.0 32.0 33.0 34.0 35.0 36.0 37.0 38.0 39.0 40.0 41.0 42.0 43.0 44.0 45.0 46.0 47.0 48.0 49.0 50.0 51.0 52.0 53.0 54.0 55.0 56.0 57.0 58.0 59.0 60.0 61.0 62.0 63.0 64.0 65.0 66.0 67.0 68.0 69.0 70.0 71.0 72.0 73.0 74.0 75.0 76.0 77.0 78.0 79.0 80.0 81.0 82.0 83.0 84.0 85.0 86.0 87.0 88.0 89.0 90.0 91.0 92.0 93.0 94.0 95.0 96.0 97.0 98.0 99.0 100.0 ];
y1 = [0.0 0.04053267921804078 0.09073379061489663 0.13601236798114297 0.17378801313109757 0.2078131088960638 0.2404654995033084 0.2722401023943979 0.30279876468420164 0.3318991258667745 0.3595408500311852 0.3858338608624948 0.4108808653137964 0.4347509530867683 0.4574957908607976 0.47916348311229395 0.49980364076394673 0.5194656349991089 0.5381960255456021 0.5560395198918026 0.5730377496102995 0.5892308012535364 0.6046570302645433 0.6193523554788517 0.6333515678339247 0.6466879209860648 0.6593923505732033 0.6714949744126649 0.6830245917943557 0.6940078482348425 0.7044708277608289 0.7144384745789968 0.7239337402218152 0.7329792136197615 0.7415961937492941 0.7498053626519997 0.7576253724189552 0.7650749396682688 0.772171976564456 0.7789325473689632 0.7853728621836125 0.7915080855879111 0.7973530937743226 0.8029208888479412 0.8082249259047832 0.8132776938078 0.8180915662696298 0.8226770253382797 0.8270452572828011 0.8312069695484848 0.8351712026540903 0.8389476387118631 0.8425451698648585 0.8459727099301477 0.8492375256245376 0.8523476748315448 0.855310480830048 0.8581329197885141 0.8608221692208087 0.8633835852791871 0.8658236519514575 0.8681481146293857 0.8703629718701993 0.8724724687449148 0.8744820244185929 0.8763963706668847 0.8782205245573365 0.879957835432359 0.8816128366064 0.8831894250770325 0.8846913131746333 0.8861225902289959 0.8874855923224192 0.8887840152720481 0.8900209165006876 0.8911992085657572 0.8923222469520776 0.8933915825825969 0.8944102502447753 0.895380648693761 0.8963050630431881 0.8971862639131893 0.8980252023697534 0.8988243874330952 0.8995857011105206 0.900310936261729 0.9010023934658293 0.9016605736026465 0.9022875638370554 0.9028848407639535 0.9034538110447806 0.9039963941852676 0.9045127607680066 0.9050046563032161 0.9054732393165384 0.9059196134724777 0.9063448301774095 0.9067504941475304 0.9071364021641872 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
plot1 = plot(x1, y1, 's-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'M1', 'M2'},'Location', 'EastOutside');


==> taxinet_plots/prism/taxinet_3bin_p1_30.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 ];
y0 = [0.0 0.04053267921804078 0.09073379061489663 0.13601236798114297 0.17378801313109757 0.2078131088960638 0.2404654995033084 0.2722401023943979 0.30279876468420164 0.3318991258667745 0.3595408500311852 0.3858338608624948 0.4108808653137964 0.4347509530867683 0.4574957908607976 0.47916348311229395 0.49980364076394673 0.5194656349991089 0.5381960255456021 0.5560395198918026 0.5730377496102995 0.5892308012535364 0.6046570302645433 0.6193523554788517 0.6333515678339247 0.6466879209860648 0.6593923505732033 0.6714949744126649 0.6830245917943557 ];
x1 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 ];
y1 = [0.0 0.064463600774 0.13412411285349127 0.1923694166488286 0.23837216928138275 0.27937307377088316 0.31851559082660474 0.35603585842193186 0.3912491616526474 0.42391162923551784 0.4541818989892789 0.48232512301203656 0.508542366540003 0.5329692093844951 0.5557162948719552 0.5768922515353723 0.5966050367993595 0.6149572539039517 0.6320437256592705 0.6479518336724568 0.6627626484768645 0.6765517359899291 0.6893895678723285 0.7013417928038337 0.7124695198532016 0.7228296270097652 0.7324750634470601 0.7414551271021647 0.7498157172347286 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
plot1 = plot(x1, y1, 's-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'M2', 'M1'},'Location', 'EastOutside');


==> taxinet_plots/prism/taxinet_3bin_p2_100.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 31.0 32.0 33.0 34.0 35.0 36.0 37.0 38.0 39.0 40.0 41.0 42.0 43.0 44.0 45.0 46.0 47.0 48.0 49.0 50.0 51.0 52.0 53.0 54.0 55.0 56.0 57.0 58.0 59.0 60.0 61.0 62.0 63.0 64.0 65.0 66.0 67.0 68.0 69.0 70.0 71.0 72.0 73.0 74.0 75.0 76.0 77.0 78.0 79.0 80.0 81.0 82.0 83.0 84.0 85.0 86.0 87.0 88.0 89.0 90.0 91.0 92.0 93.0 94.0 95.0 96.0 97.0 98.0 99.0 100.0 ];
y0 = [0.0 0.012537573916 0.02081658532539577 0.02879877381776547 0.03559774711240377 0.04203149469845906 0.04835945088744658 0.05450007748520836 0.06027643901905014 0.06562701041247222 0.0705776086994054 0.07517717375354133 0.07946193687693298 0.08345473043630847 0.08717324822522252 0.09063491628344195 0.09385731763270597 0.09685727565033966 0.09965033168669937 0.10225077672948112 0.10467185578422894 0.10692591572048829 0.10902447530388122 0.11097826686690908 0.11279728047156244 0.11449081392642922 0.11606752254237229 0.11753546479510757 0.11890214366918297 0.1201745447190128 0.12135917158490662 0.12246207921230966 0.12348890483754335 0.12444489682628013 0.1253349415025655 0.1261635881192737 0.12693507210719998 0.1276533367229901 0.12832205320477955 0.12894463953729365 0.12952427792212806 0.1300639310427331 0.13056635720740525 0.13103412444771337 0.13146962364439 0.13187508074775606 0.1322525681551366 0.1326040153034245 0.1329312185309358 0.13323585025896495 0.1335194675399674 0.1337835200160625 0.13402935732853338 0.13425823601619677 0.13447132593790148 0.13466971625198304 0.13485442098323694 0.1350263842058646 0.13518648486888357 0.1353355412886659 0.13547431533156723 0.13560351630802497 0.13572380459802974 0.13583579502649984 0.1359400600058127 0.13603713246155397 0.13612750855643968 0.1362116502263338 0.1362899875413232 0.1363629209039183 0.1364308230956152 0.13649404118227929 0.13655289828808978 0.1366076952471119 0.1366587121409384 0.13670620973026004 0.13675043078768148 0.13679160133859575 0.13682993181645903 0.1368656181383712 0.13689884270645933 0.1369297753401827 0.13695857414432439 0.13698538631710638 0.13701034890255795 0.1370335894909838 0.13705522687111119 0.13707537163725045 0.1370941267545713 0.13711158808538487 0.13712784487912097 0.1371429802285052 0.13715707149426778 0.13717019070055442 0.13718240490306047 0.13719377653177037 0.1372043637100532 0.13721422055174695 0.13722339743774806 ];
x1 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 31.0 32.0 33.0 34.0 35.0 36.0 37.0 38.0 39.0 40.0 41.0 42.0 43.0 44.0 45.0 46.0 47.0 48.0 49.0 50.0 51.0 52.0 53.0 54.0 55.0 56.0 57.0 58.0 59.0 60.0 61.0 62.0 63.0 64.0 65.0 66.0 67.0 68.0 69.0 70.0 71.0 72.0 73.0 74.0 75.0 76.0 77.0 78.0 79.0 80.0 81.0 82.0 83.0 84.0 85.0 86.0 87.0 88.0 89.0 90.0 91.0 92.0 93.0 94.0 95.0 96.0 97.0 98.0 99.0 100.0 ];
y1 = [0.0 0.004860467628011556 0.008318845101552022 0.011937405009346503 0.015184010711892468 0.01828125807293242 0.02133839186887895 0.024345932303863324 0.02724299824221947 0.02999810532573246 0.03261158235335572 0.03509623139557889 0.03746308990436732 0.03971899701532575 0.04186868102142202 0.04391656105298029 0.04586729679283578 0.04772557063505807 0.04949579811694489 0.05118220810593134 0.05278873312907362 0.0543191597717301 0.05577711251013058 0.057165986314279084 0.0584890695859461 0.05974950525293628 0.060950217058130654 0.0620940514412813 0.06318373024811894 0.06422177178253842 0.06521064128325481 0.06615269626061324 0.06705010589295005 0.06790500508829561 0.06871940683977637 0.06949526583345798 0.07023434490225412 0.07093841297757758 0.07160916296087831 0.07224811310592888 0.07285679545006486 0.07343664321698203 0.07398906237455113 0.07451528176826161 0.07501657305635065 0.07549411657713948 0.07594908178594673 0.0763824593544609 0.07679530651119718 0.07718863523042807 0.07756329994307948 0.07792021571789387 0.07826022296262067 0.07858416413344817 0.0788927260170238 0.07918667017416706 0.07946668873727869 0.07973348382252843 0.0799876054170341 0.08022968810640375 0.08046030191095624 0.08067998983497453 0.08088931880973137 0.0810886900422875 0.08127861570482511 0.08145954300347902 0.0816319461076839 0.08179614156805079 0.08195255783389377 0.08210156321540976 0.0822435085696642 0.08237878038441675 0.08250759944577661 0.08263031505012258 0.08274721615837255 0.08285862687707404 0.08296471782624038 0.0830657820966966 0.08316205767302376 0.08325377126462173 0.08334118925523987 0.08342442225545015 0.08350371139596924 0.08357924339273524 0.08365119611665223 0.0837197390131706 0.08378508951294789 0.0838472949547734 0.08390655259925399 0.08396300200125136 0.08401677610612725 0.08406805632880957 0.08411685879127606 0.08416334846391746 0.0842076348404657 0.0842498222296567 0.08429001000124424 0.08432834981899699 0.0843648224764616 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
plot1 = plot(x1, y1, 's-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'M1', 'M2'},'Location', 'EastOutside');


==> taxinet_plots/prism/taxinet_3bin_p2_30.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 ];
y0 = [0.0 0.004860467628011556 0.008318845101552022 0.011937405009346503 0.015184010711892468 0.01828125807293242 0.02133839186887895 0.024345932303863324 0.02724299824221947 0.02999810532573246 0.03261158235335572 0.03509623139557889 0.03746308990436732 0.03971899701532575 0.04186868102142202 0.04391656105298029 0.04586729679283578 0.04772557063505807 0.04949579811694489 0.05118220810593134 0.05278873312907362 0.0543191597717301 0.05577711251013058 0.057165986314279084 0.0584890695859461 0.05974950525293628 0.060950217058130654 0.0620940514412813 0.06318373024811894 ];
x1 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 ];
y1 = [0.0 0.012537573916 0.02081658532539577 0.02879877381776547 0.03559774711240377 0.04203149469845906 0.04835945088744658 0.05450007748520836 0.06027643901905014 0.06562701041247222 0.0705776086994054 0.07517717375354133 0.07946193687693298 0.08345473043630847 0.08717324822522252 0.09063491628344195 0.09385731763270597 0.09685727565033966 0.09965033168669937 0.10225077672948112 0.10467185578422894 0.10692591572048829 0.10902447530388122 0.11097826686690908 0.11279728047156244 0.11449081392642922 0.11606752254237229 0.11753546479510757 0.11890214366918297 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
plot1 = plot(x1, y1, 's-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'M2', 'M1'},'Location', 'EastOutside');


==> taxinet_plots/prism/taxinet_3bin_p3_100.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 31.0 32.0 33.0 34.0 35.0 36.0 37.0 38.0 39.0 40.0 41.0 42.0 43.0 44.0 45.0 46.0 47.0 48.0 49.0 50.0 51.0 52.0 53.0 54.0 55.0 56.0 57.0 58.0 59.0 60.0 61.0 62.0 63.0 64.0 65.0 66.0 67.0 68.0 69.0 70.0 71.0 72.0 73.0 74.0 75.0 76.0 77.0 78.0 79.0 80.0 81.0 82.0 83.0 84.0 85.0 86.0 87.0 88.0 89.0 90.0 91.0 92.0 93.0 94.0 95.0 96.0 97.0 98.0 99.0 100.0 ];
y0 = [6.753987686156677E-8 9.977688960054001E-8 1.3020182480620812E-7 1.589754801644587E-7 1.863638509588203E-7 2.1249854760375013E-7 2.374274040824821E-7 2.611816602663085E-7 2.8380606773593084E-7 3.053546898500286E-7 3.258817044060847E-7 3.454367861455322E-7 3.6406621906987376E-7 3.81813266384825E-7 3.9871973791813703E-7 4.148252311822117E-7 4.301678011147426E-7 4.4478379407711286E-7 4.5870733429982364E-7 4.719713255774939E-7 4.846072340314187E-7 4.966444347490894E-7 5.081114329290056E-7 5.190355015507808E-7 5.294419197164717E-7 5.393553821795921E-7 5.487995247085432E-7 5.5779609718346E-7 5.663664961750758E-7 5.745312042813099E-7 5.823089356775857E-7 5.897182292026576E-7 5.96776832172055E-7 6.035008501125976E-7 6.099063444907031E-7 6.160086894520854E-7 6.218217501616646E-7 6.273594397515517E-7 6.326347971906076E-7 6.376605924670595E-7 6.424480469739172E-7 6.47008709578626E-7 6.513536386062168E-7 6.554924992653481E-7 6.594352934987653E-7 6.63191304992897E-7 6.667697318363544E-7 6.701783659351893E-7 6.734255226832488E-7 6.76518847756043E-7 6.79466002832165E-7 6.822732438359288E-7 6.849474945873006E-7 6.874950518003064E-7 6.899223055500541E-7 6.922342574137073E-7 6.944366806397211E-7 6.965347610132835E-7 6.985338339911372E-7 7.004378811077247E-7 7.022517222821875E-7 7.039796283929684E-7 7.056260585108831E-7 7.071941682401141E-7 7.086879859561283E-7 7.101110290585117E-7 7.114666482539981E-7 7.127584696003743E-7 7.1398872666973E-7 7.151606950899845E-7 7.162771344487215E-7 7.173406735688402E-7 7.183542820237431E-7 7.193194740960209E-7 7.202389335529065E-7 7.211148254649818E-7 7.219496441561099E-7 7.227445425160598E-7 7.235017764759966E-7 7.242231291678752E-7 7.249102992474104E-7 7.255653462750779E-7 7.261889772326453E-7 7.267830572184009E-7 7.273489852360606E-7 7.278880940208242E-7 7.284016531834377E-7 7.288913566805577E-7 7.293574343972372E-7 7.298014245122926E-7 7.302243726776597E-7 7.306272750263034E-7 7.310115505984523E-7 7.313772046953E-7 7.317255292607217E-7 7.320573447116928E-7 7.323734326187322E-7 7.326745375492171E-7 7.329618533690687E-7 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'M2'},'Location', 'EastOutside');


==> taxinet_plots/prism/taxinet_3bin_p3_30.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 ];
y0 = [6.753987686156677E-8 9.977688960054001E-8 1.3020182480620812E-7 1.589754801644587E-7 1.863638509588203E-7 2.1249854760375013E-7 2.374274040824821E-7 2.611816602663085E-7 2.8380606773593084E-7 3.053546898500286E-7 3.258817044060847E-7 3.454367861455322E-7 3.6406621906987376E-7 3.81813266384825E-7 3.9871973791813703E-7 4.148252311822117E-7 4.301678011147426E-7 4.4478379407711286E-7 4.5870733429982364E-7 4.719713255774939E-7 4.846072340314187E-7 4.966444347490894E-7 5.081114329290056E-7 5.190355015507808E-7 5.294419197164717E-7 5.393553821795921E-7 5.487995247085432E-7 5.5779609718346E-7 5.663664961750758E-7 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'M2'},'Location', 'EastOutside');


==> taxinet_plots/prism/taxinet_5bin_p1_100.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 31.0 32.0 33.0 34.0 35.0 36.0 37.0 38.0 39.0 40.0 41.0 42.0 43.0 44.0 45.0 46.0 47.0 48.0 49.0 50.0 51.0 52.0 53.0 54.0 55.0 56.0 57.0 58.0 59.0 60.0 61.0 62.0 63.0 64.0 65.0 66.0 67.0 68.0 69.0 70.0 71.0 72.0 73.0 74.0 75.0 76.0 77.0 78.0 79.0 80.0 81.0 82.0 83.0 84.0 85.0 86.0 87.0 88.0 89.0 90.0 91.0 92.0 93.0 94.0 95.0 96.0 97.0 98.0 99.0 100.0 ];
y0 = [0.0 0.0 0.009138348714008518 0.02152452114263868 0.033168839388103485 0.043255304013189416 0.052623489113535704 0.061721573353735064 0.0706399024820289 0.07936231196710672 0.08789527782501401 0.09624637866089031 0.1044167262736335 0.11240461555822125 0.12021086666498977 0.1278386041446009 0.1352919811391201 0.14257529250777887 0.1496927013347552 0.15664815860365858 0.16344541779193816 0.17008808127227817 0.17657964720016808 0.18292353536152461 0.1891230955827292 0.19518160784407335 0.20110228087204474 0.20688825153401913 0.21254258534373682 0.21806827771688675 0.22346825558767286 0.22874537910592255 0.23390244327810414 0.23894217951636407 0.24386725710844578 0.24868028463126265 0.2533838113250834 0.2579803284369559 0.26247227053631494 0.2668620168030329 0.2711518922874794 0.2753441691423687 0.27944106782658457 0.2834447582814756 0.28735736108026105 0.2911809485512116 0.2949175458752499 0.2985691321585766 0.3021376414809017 0.30562496391983307 0.30903294655196484 0.3123633944311902 0.3156180715447581 0.318798701747578 0.3219069696752678 0.32494452163642906 0.3279129664846223 0.3308138764705032 0.33364878807457277 0.3364192028209812 0.33912658807281754 0.3417723778093051 0.34435797338531504 0.34688474427360083 0.3493540287901458 0.3517671348030087 0.3541253404250412 0.35642989469084757 0.3586820182183409 0.36088290385524907 0.36303371731091255 0.36513559777370724 0.36718965851442154 0.3691969874759048 0.3711586478493015 0.37307567863717606 0.374949095203824 0.37677988981306587 0.37856903215380333 0.3803174698536201 0.38202612898069666 0.38369591453430735 0.3853277109241568 0.38692238243881194 0.3884807737034765 0.3900037101273507 0.39149199834081283 0.392946426622655 0.3943677653175989 0.3957567672443118 0.3971141680941413 0.39844068682077693 0.399737026021048 0.4010038723070566 0.40224189666984556 0.40345175483479156 0.4046340876089131 0.40578952122027745 0.40691866764968443 ];
x1 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 31.0 32.0 33.0 34.0 35.0 36.0 37.0 38.0 39.0 40.0 41.0 42.0 43.0 44.0 45.0 46.0 47.0 48.0 49.0 50.0 51.0 52.0 53.0 54.0 55.0 56.0 57.0 58.0 59.0 60.0 61.0 62.0 63.0 64.0 65.0 66.0 67.0 68.0 69.0 70.0 71.0 72.0 73.0 74.0 75.0 76.0 77.0 78.0 79.0 80.0 81.0 82.0 83.0 84.0 85.0 86.0 87.0 88.0 89.0 90.0 91.0 92.0 93.0 94.0 95.0 96.0 97.0 98.0 99.0 100.0 ];
y1 = [0.0 0.0 0.0039514423536095335 0.010514992401216911 0.017459714378654765 0.023772134492765704 0.029589811161185753 0.035212293614038395 0.040773490395950365 0.04628787645171689 0.05174771670729076 0.057149345990027106 0.06249133906898717 0.06777223381267673 0.07299123009754667 0.07814863050912368 0.08324532764315677 0.08828217414922455 0.09326004229100093 0.09817960493197869 0.10304157391151939 0.10784667055204691 0.11259547405876028 0.11728871566243221 0.12192697257766329 0.12651091552197288 0.13104123459510703 0.13551846702281284 0.13994327063198247 0.14431632416480988 0.14863812359105444 0.15290931363302884 0.15713056145181284 0.16130232416812332 0.16542523382367608 0.16949994556566556 0.17352688047683662 0.17750665784426814 0.181439920073988 0.18532705531944174 0.18916866980901992 0.19296539239906826 0.19671758157078068 0.2004258300642364 0.20409075237542373 0.207712680559791 0.21129219338406263 0.2148298902275465 0.21832607984420707 0.22178132654332208 0.22519610779997484 0.22857103036580376 0.23190632527709254 0.23520255963169553 0.23846032300912523 0.24167983064950443 0.24486163389570056 0.24800630458406026 0.25111404485180866 0.2541853898428613 0.2572207639418111 0.2602207464494314 0.26318546806512255 0.266115467839892 0.2690113050973304 0.2718731050391104 0.2747013888396157 0.27749669574240143 0.28025914716229183 0.28298924628668964 0.2856873703894151 0.288354064299782 0.2909893874123019 0.2935938459322828 0.2961679628592193 0.2987118002540378 0.30122584492185833 0.30371044426904503 0.3061661261268989 0.3085928957543518 0.31099124272440487 0.3133614983720711 0.31570419606671923 0.3180192849496847 0.32030725823187167 0.3225686242180257 0.3248033453335233 0.3270118926610251 0.329194571336101 0.33135189368354584 0.33348377228939813 0.33559068081561994 0.33767310579746496 0.33973097718456535 0.34176474582803684 0.3437746927463042 0.3457613069354053 0.3477244746460392 0.34966464813795844 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
plot1 = plot(x1, y1, 's-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'M1', 'M2'},'Location', 'EastOutside');


==> taxinet_plots/prism/taxinet_5bin_p1_30.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 ];
y0 = [0.0 0.0 0.0039514423536095335 0.010514992401216911 0.017459714378654765 0.023772134492765704 0.029589811161185753 0.035212293614038395 0.040773490395950365 0.04628787645171689 0.05174771670729076 0.057149345990027106 0.06249133906898717 0.06777223381267673 0.07299123009754667 0.07814863050912368 0.08324532764315677 0.08828217414922455 0.09326004229100093 0.09817960493197869 0.10304157391151939 0.10784667055204691 0.11259547405876028 0.11728871566243221 0.12192697257766329 0.12651091552197288 0.13104123459510703 0.13551846702281284 0.13994327063198247 ];
x1 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 ];
y1 = [0.0 0.0 0.009138348714008518 0.02152452114263868 0.033168839388103485 0.043255304013189416 0.052623489113535704 0.061721573353735064 0.0706399024820289 0.07936231196710672 0.08789527782501401 0.09624637866089031 0.1044167262736335 0.11240461555822125 0.12021086666498977 0.1278386041446009 0.1352919811391201 0.14257529250777887 0.1496927013347552 0.15664815860365858 0.16344541779193816 0.17008808127227817 0.17657964720016808 0.18292353536152461 0.1891230955827292 0.19518160784407335 0.20110228087204474 0.20688825153401913 0.21254258534373682 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
plot1 = plot(x1, y1, 's-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'m2', 'm1'},'Location', 'EastOutside');


==> taxinet_plots/prism/taxinet_5bin_p2_100.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 31.0 32.0 33.0 34.0 35.0 36.0 37.0 38.0 39.0 40.0 41.0 42.0 43.0 44.0 45.0 46.0 47.0 48.0 49.0 50.0 51.0 52.0 53.0 54.0 55.0 56.0 57.0 58.0 59.0 60.0 61.0 62.0 63.0 64.0 65.0 66.0 67.0 68.0 69.0 70.0 71.0 72.0 73.0 74.0 75.0 76.0 77.0 78.0 79.0 80.0 81.0 82.0 83.0 84.0 85.0 86.0 87.0 88.0 89.0 90.0 91.0 92.0 93.0 94.0 95.0 96.0 97.0 98.0 99.0 100.0 ];
y0 = [0.0 0.009773656475999998 0.01712799507213091 0.02896480413530231 0.04142857698546564 0.05315986546594588 0.06421748007511008 0.074945121941727 0.08550832892795412 0.09591195495317272 0.10612310830977709 0.11611429188470213 0.12587523857325852 0.13540750526786338 0.14471818476586612 0.15381495963235398 0.1627043638921945 0.1713917504358235 0.17988180582675922 0.18817892291531937 0.1962873788675668 0.20421138995751376 0.21195511661796496 0.219522651234572 0.22691800534855086 0.23414510197262048 0.24120777346333133 0.24810976281515934 0.25485472631732553 0.2614462363374406 0.26788778378129596 0.27418278019492925 0.28033455962428067 0.2863463803491026 0.2922214265629288 0.29796281002783054 0.30357357170792965 0.30905668337660613 0.31441504919193697 0.3196515072372828 0.3247688310262336 0.32976973097245865 0.3346568558255191 0.33943279407373406 0.3441000753150613 0.3486611715968157 0.35311849872495094 0.35747441754358855 0.36173123518545147 0.3658912062938542 0.3699565342168902 0.3739293721744484 0.3778118243986772 0.38160594724850044 0.3853137502987776 0.3889371974046839 0.3924782077418752 0.39593865682298846 0.3993203774910156 0.4026251608900776 0.4058547574141119 0.40901087763397714 0.4120951932034646 0.4151093377446981 0.4180549077133888 0.4209334632444059 0.42374652897810905 0.42649559486788163 0.4291821169692909 0.43180751821129526 0.4343731891499048 0.436880488704696 0.43933074487856943 0.44172525546113317 0.4440652887160831 0.4463520840529442 0.44858685268352994 0.4507707782634665 0.4529050175191206 0.45499070086026616 0.4570289329788104 0.45902079343389923 0.46096733722371075 0.46286959534424 0.46472857533537065 0.46654526181452355 0.46832061699816363 0.4700555812114423 0.47175107338624556 0.4734079915479095 0.47502721329086495 0.47660959624345844 0.47815597852219954 0.4796671791756729 0.4811439986183514 0.4825872190545392 0.4839976048926703 0.4853759031501803 0.48672284384916836 ];
x1 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 31.0 32.0 33.0 34.0 35.0 36.0 37.0 38.0 39.0 40.0 41.0 42.0 43.0 44.0 45.0 46.0 47.0 48.0 49.0 50.0 51.0 52.0 53.0 54.0 55.0 56.0 57.0 58.0 59.0 60.0 61.0 62.0 63.0 64.0 65.0 66.0 67.0 68.0 69.0 70.0 71.0 72.0 73.0 74.0 75.0 76.0 77.0 78.0 79.0 80.0 81.0 82.0 83.0 84.0 85.0 86.0 87.0 88.0 89.0 90.0 91.0 92.0 93.0 94.0 95.0 96.0 97.0 98.0 99.0 100.0 ];
y1 = [0.0 0.004285321145069249 0.007598160261013987 0.012563892168302504 0.018121263016069644 0.023724943111100436 0.02918229971365948 0.03451237226597508 0.039771312991199015 0.04498378229869219 0.05014968963509088 0.05526144858119783 0.060314093347152174 0.06530644113920131 0.07023923680726518 0.07511371540141278 0.07993098506174474 0.08469183106656343 0.08939701219270539 0.0940471158291257 0.09864278702008929 0.10318469615048496 0.10767338937400137 0.11210951752435674 0.11649375694312106 0.12082661448141524 0.1251087856082897 0.12934077812775174 0.1335232137436949 0.13765673394083358 0.1417418074772537 0.1457790437437952 0.14976907335614306 0.1537123283995781 0.1576094062990684 0.16146092631804485 0.16526728647517305 0.16902907213624857 0.17274689051948852 0.1764211085171707 0.18005229915154533 0.18364105683341878 0.1871877204082276 0.19069285014880671 0.19415702689222403 0.19758056450564337 0.20096401005393022 0.2043079300854812 0.20761261644230872 0.21087860252373464 0.2141063396512163 0.21729640134166256 0.22044900597637934 0.2235646895905214 0.22664400946947233 0.22968716906360953 0.23269468951607797 0.23566711134097437 0.2386046256034878 0.24150773813510656 0.24437685007482124 0.24721250899229263 0.250014838427881 0.2527843479061563 0.2555215661138433 0.2582266113947122 0.2608999763758983 0.263542170763972 0.2661533093232789 0.2687338676792077 0.2712842024404616 0.273804828593411 0.276295802279242 0.2787576019759431 0.2811907220357903 0.28359522112033203 0.28597155937001123 0.28832006516206077 0.29064123741590153 0.2929350811024082 0.29520205897829455 0.2974424842297482 0.2996568610109109 0.3018451412488938 0.3040077911390481 0.3061452911438034 0.3082576057466805 0.3103451802268583 0.31240830300615197 0.31444745834684246 0.3164625636230552 0.3184540665519896 0.32042224222897603 0.3223675788107283 0.32428994808297723 0.32618980046143337 0.32806759815744996 0.32992323365232723 0.33175713443335764 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
plot1 = plot(x1, y1, 's-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'M1', 'M2'},'Location', 'EastOutside');


==> taxinet_plots/prism/taxinet_5bin_p2_30.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 ];
y0 = [0.0 0.004285321145069249 0.007598160261013987 0.012563892168302504 0.018121263016069644 0.023724943111100436 0.02918229971365948 0.03451237226597508 0.039771312991199015 0.04498378229869219 0.05014968963509088 0.05526144858119783 0.060314093347152174 0.06530644113920131 0.07023923680726518 0.07511371540141278 0.07993098506174474 0.08469183106656343 0.08939701219270539 0.0940471158291257 0.09864278702008929 0.10318469615048496 0.10767338937400137 0.11210951752435674 0.11649375694312106 0.12082661448141524 0.1251087856082897 0.12934077812775174 0.1335232137436949 ];
x1 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 ];
y1 = [0.0 0.009773656475999998 0.01712799507213091 0.02896480413530231 0.04142857698546564 0.05315986546594588 0.06421748007511008 0.074945121941727 0.08550832892795412 0.09591195495317272 0.10612310830977709 0.11611429188470213 0.12587523857325852 0.13540750526786338 0.14471818476586612 0.15381495963235398 0.1627043638921945 0.1713917504358235 0.17988180582675922 0.18817892291531937 0.1962873788675668 0.20421138995751376 0.21195511661796496 0.219522651234572 0.22691800534855086 0.23414510197262048 0.24120777346333133 0.24810976281515934 0.25485472631732553 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
plot1 = plot(x1, y1, 's-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'m2', 'm1'},'Location', 'EastOutside');


==> taxinet_plots/prism/taxinet_5bin_p3_100.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 31.0 32.0 33.0 34.0 35.0 36.0 37.0 38.0 39.0 40.0 41.0 42.0 43.0 44.0 45.0 46.0 47.0 48.0 49.0 50.0 51.0 52.0 53.0 54.0 55.0 56.0 57.0 58.0 59.0 60.0 61.0 62.0 63.0 64.0 65.0 66.0 67.0 68.0 69.0 70.0 71.0 72.0 73.0 74.0 75.0 76.0 77.0 78.0 79.0 80.0 81.0 82.0 83.0 84.0 85.0 86.0 87.0 88.0 89.0 90.0 91.0 92.0 93.0 94.0 95.0 96.0 97.0 98.0 99.0 100.0 ];
y0 = [6.753987686156677E-8 1.0116509819004478E-7 1.3454500564205956E-7 1.6753553951607546E-7 2.0010391815325597E-7 2.3226988827359868E-7 2.640550564132411E-7 2.9547041118524176E-7 3.2652030420493833E-7 3.572080273568957E-7 3.875368358262526E-7 4.175106984931569E-7 4.4713343970877974E-7 4.7640921419150803E-7 5.053423407793621E-7 5.339365152977042E-7 5.621960704520484E-7 5.901245890143219E-7 6.177260655819071E-7 6.450046379409561E-7 6.719635756470662E-7 6.986071015344867E-7 7.249384557862142E-7 7.509614654785078E-7 7.766800962008467E-7 8.020973171510798E-7 8.272168910482111E-7 8.520427375457289E-7 8.765775610431879E-7 9.008254387012476E-7 9.247891204764691E-7 9.484721812663365E-7 9.718783204188261E-7 9.950100726312487E-7 1.0178709424911085E-6 1.0404645626891723E-6 1.0627932680608406E-6 1.0848604924513426E-6 1.1066697978972067E-6 1.1282233366460627E-6 1.1495244701364672E-6 1.1705766852755647E-6 1.1913819697838952E-6 1.2119436103097667E-6 1.2322644474258409E-6 1.2523480224519905E-6 1.2721958444305725E-6 1.2918112223960503E-6 1.3111976117470345E-6 1.3303563980799451E-6 1.3492908100530743E-6 1.368004212006514E-6 1.3864978849992386E-6 1.404774973497496E-6 1.4228387466247066E-6 1.4406903978526765E-6 1.4583329842887903E-6 1.4757689431668094E-6 1.4930015958250676E-6 1.5100317090303861E-6 1.5268623694336285E-6 1.5434967891642624E-6 1.5599356929294075E-6 1.5761820696800634E-6 1.5922390207754371E-6 1.6081072404386355E-6 1.6237896184976588E-6 1.6392883215651146E-6 1.6546064930847553E-6 1.669744452931559E-6 1.684705116434119E-6 1.6994915045832134E-6 1.714103946711841E-6 1.7285452496468886E-6 1.7428174084371456E-6 1.756923481897921E-6 1.7708634545877156E-6 1.7846401577180103E-6 1.7982565180283392E-6 1.8117125646786328E-6 1.8250110122723165E-6 1.8381536980086615E-6 1.8511435793348952E-6 1.863980374247916E-6 1.876666817522735E-6 1.8892046614003634E-6 1.9015968962163232E-6 1.9138429353673237E-6 1.925945537007864E-6 1.937907541896398E-6 1.949728465336593E-6 1.9614109337077262E-6 1.9729565607621297E-6 1.9843682101036096E-6 1.9956451296071644E-6 2.0067899614819587E-6 2.0178042449426114E-6 2.0286908658364878E-6 2.0394488153021448E-6 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'M2'},'Location', 'EastOutside');


==> taxinet_plots/prism/taxinet_5bin_p3_30.m <==
%=========================================
%Generated by PRISM Chart Package
%=========================================

x0 = [2.0 3.0 4.0 5.0 6.0 7.0 8.0 9.0 10.0 11.0 12.0 13.0 14.0 15.0 16.0 17.0 18.0 19.0 20.0 21.0 22.0 23.0 24.0 25.0 26.0 27.0 28.0 29.0 30.0 ];
y0 = [6.753987686156677E-8 1.0116509819004478E-7 1.3454500564205956E-7 1.6753553951607546E-7 2.0010391815325597E-7 2.3226988827359868E-7 2.640550564132411E-7 2.9547041118524176E-7 3.2652030420493833E-7 3.572080273568957E-7 3.875368358262526E-7 4.175106984931569E-7 4.4713343970877974E-7 4.7640921419150803E-7 5.053423407793621E-7 5.339365152977042E-7 5.621960704520484E-7 5.901245890143219E-7 6.177260655819071E-7 6.450046379409561E-7 6.719635756470662E-7 6.986071015344867E-7 7.249384557862142E-7 7.509614654785078E-7 7.766800962008467E-7 8.020973171510798E-7 8.272168910482111E-7 8.520427375457289E-7 8.765775610431879E-7 ];

figure1 = figure('Color', [1 1 1], 'PaperPosition',[0.6345 6.345 20.3 15.23],'PaperSize',[20.98 29.68]);

axes1 = axes('Parent', figure1, 'FontSize', 16);
xlabel(axes1, 'N');
ylabel(axes1, 'Probability');
box(axes1, 'on');
hold(axes1, 'all');

title(axes1,[])
plot0 = plot(x0, y0, 'o-', 'Parent', axes1, 'LineWidth', 2);
legend1 = legend(axes1,{'m2'},'Location', 'EastOutside');

